Efficient and precise transit light curves for rapidly-rotating, oblate stars

We derive solutions to transit light curves of exoplanets orbiting rapidly-rotating stars. These stars exhibit significant oblateness and gravity darkening, a phenomenon where the poles of the star have a higher temperature and luminosity than the equator. Light curves for exoplanets transiting these stars can exhibit deviations from those of slowly-rotating stars, even displaying significantly asymmetric transits depending on the system's spin-orbit angle. As such, these phenomena can be used as a protractor to measure the spin-orbit alignment of the system. In this paper, we introduce a novel semi-analytic method for generating model light curves for gravity-darkened and oblate stars with transiting exoplanets. We implement the model within the code package starry and demonstrate several orders of magnitude improvement in speed and precision over existing methods. We test the model on a TESS light curve of WASP-33, whose host star displays rapid rotation ($v \sin i_* = 86.4$ km/s). We subtract the host's $\delta$-Scuti pulsations from the light curve, finding an asymmetric transit characteristic of gravity darkening. We find the projected spin orbit angle is consistent with Doppler tomography and constrain the true spin-orbit angle of the system as $\varphi=108.3^{+19.0}_{-15.4}$~$^{\circ}$. We demonstrate the method's uses in constraining spin-orbit inclinations of such systems photometrically with posterior inference. Lastly, we note the use of such a method for inferring the dynamical history of thousands of such systems discovered by TESS.

==> code/angles.py <==
import numpy as np
from scipy.integrate import quad
import mpmath
from mpmath import findroot, mpf


__all__ = ["get_angles"]


def quartic_coeffs(fprime, xo, yo, r):
    omf = 1 - fprime
    A = (1 - omf ** 2) ** 2
    B = -4 * xo * (1 - omf ** 2)
    C = -2 * (
        omf ** 4
        + r ** 2
        - 3 * xo ** 2
        - yo ** 2
        - omf ** 2 * (1 + r ** 2 - xo ** 2 + yo ** 2)
    )
    D = -4 * xo * (omf ** 2 - r ** 2 + xo ** 2 + yo ** 2)
    E = (
        omf ** 4
        - 2 * omf ** 2 * (r ** 2 - xo ** 2 + yo ** 2)
        + (r ** 2 - xo ** 2 - yo ** 2) ** 2
    )
    return [A, B, C, D, E]


def find_intersections(b, r, fprime, theta):
    coeff = np.array(quartic_coeffs(fprime, b * np.sin(theta), b * np.cos(theta), r))
    return np.roots(coeff), np.polyval(np.abs(coeff), np.abs(np.roots(coeff)))


def circle_err(x, y, b, r, theta):
    return np.abs(
        (y - b * np.cos(theta)) ** 2 - (r ** 2 - (x - b * np.sin(theta)) ** 2)
    )


def get_angles(b, r, fprime, theta):
    """
    Return the pairs of integration limits `(phi1, phi2)` and `(xi1, xi2)`.

    """
    # Hack to avoid instabilities
    if fprime < 1e-10:
        fprime = 0

    # Domain adjustment
    if b < 0:
        b = -b
        theta -= np.pi

    # Hack to avoid singular point (python impl. only!)
    if np.abs(theta - 0.5 * np.pi) < 1e-3:
        theta = 0.5 * np.pi + 1e-3
    elif np.abs(theta - 1.5 * np.pi) < 1e-3:
        theta = 1.5 * np.pi + 1e-3

    # Get roots of quartic
    roots, err = find_intersections(b, r, fprime, theta)

    # Polish the roots with 30 decimal places of precision
    try:
        polished_roots = []
        with mpmath.workdps(30):
            xo = b * mpmath.sin(theta)
            yo = b * mpmath.cos(theta)
            A, B, C, D, E = quartic_coeffs(mpf(fprime), xo, yo, mpf(r))
            poly = lambda x: A * x ** 4 + B * x ** 3 + C * x ** 2 + D * x + E
            for i, root in enumerate(roots):
                polished_root = findroot(poly, root)
                if np.abs(float(polished_root.imag)) < 1e-15:
                    polished_roots += [float(polished_root.real)]
        roots = np.array(polished_roots)
    except Exception as e:
        pass

    # Center of occultor in this frame
    xo = b * np.sin(theta)
    yo = b * np.cos(theta)

    # Compute the corresponding angles
    phi = []
    xi = []
    if len(roots) == 2:

        # Circle intersects the edge of the ellipse twice
        for x_root in roots:
            x0, y0 = b * np.sin(theta), b * np.cos(theta)
            y_int = (1 - fprime) * np.sqrt(1 - x_root ** 2)
            phi_pos = theta + np.arctan2(y_int - y0, x_root - x0)
            xi_pos = np.arctan2(np.sqrt(1 - x_root ** 2), x_root)
            phi_neg = theta - np.arctan2(y_int + y0, x_root - x0)
            xi_neg = np.arctan2(-np.sqrt(1 - x_root ** 2), x_root)
            if circle_err(x_root, y_int, b, r, theta) > circle_err(
                x_root, -y_int, b, r, theta
            ):
                phi.append(phi_neg)
                xi.append(xi_neg)
            else:
                phi.append(phi_pos)
                xi.append(xi_pos)

        # Wrap the angles
        phi = np.array(phi) % (2 * np.pi)
        xi = np.array(xi) % (2 * np.pi)

        # xi is always counter-clockwise
        if xi[0] > xi[1]:
            xi = xi[::-1]
            phi = phi[::-1]

        # Ensure the T integral takes us
        # through the inside of the occultor
        xm = np.cos(xi.mean())
        ym = (1 - fprime) * np.sin(xi.mean())
        if (xm - xo) ** 2 + (ym - yo) ** 2 >= r ** 2:
            xi = xi[::-1]
            xi[1] += 2 * np.pi

        # Ensure the P integral takes us through
        # the inside of the star
        xm = xo + r * np.cos(theta - phi.mean())
        ym = yo - r * np.sin(theta - phi.mean())
        if ym ** 2 > (1 - fprime) ** 2 * (1 - xm ** 2):
            if phi[0] < phi[1]:
                phi[0] += 2 * np.pi
            else:
                phi[1] += 2 * np.pi

        # phi is always counter-clockwise
        if phi[1] < phi[0]:
            phi = phi[::-1]

    elif len(roots) < 2:

        # Is the center of the circle outside the ellipse?
        if (np.abs(xo) > 1) or abs(yo) > (1 - fprime) * np.sqrt(1 - xo * xo):

            # Is the center of the ellipse outside the circle?
            if b > r:

                # No occultation
                phi = np.array([0.0, 0.0])
                xi = np.array([0.0, 0.0])

            else:

                # Complete occultation
                phi = np.array([0.0, 0.0])
                xi = np.array([0.0, 2 * np.pi])

        elif b <= r - 1:

            # Complete occultation
            phi = np.array([0.0, 0.0])
            xi = np.array([0.0, 2 * np.pi])

        else:

            # Regular occultation, but occultor doesn't touch the limb
            phi = np.array([0.0, 2 * np.pi])
            xi = np.array([0.0, 0.0])

    else:

        raise ValueError("Unexpected branch.")

    return phi, xi


==> code/coordinates.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import AutoMinorLocator

fig, ax = plt.subplots(1, 2, sharex=True, sharey=True, figsize=(6, 3))

for axis in ax:
    axis.spines["left"].set_position("zero")
    axis.spines["right"].set_color("none")
    axis.spines["bottom"].set_position("zero")
    axis.spines["top"].set_color("none")
    axis.xaxis.set_ticks_position("bottom")
    axis.yaxis.set_ticks_position("left")
    for tick in axis.xaxis.get_major_ticks():
        tick.label.set_fontsize(10)
    for tick in axis.yaxis.get_major_ticks():
        tick.label.set_fontsize(10)
    axis.set_yticks([-1, 0, 1])
    axis.set_xticks([-1, 0, 1])
    axis.grid(True, which="both")
    axis.set_xticklabels([])
    axis.set_yticklabels([])
    axis.tick_params(direction="inout", which="both", grid_alpha=0.5)
    axis.xaxis.set_minor_locator(AutoMinorLocator())
    axis.yaxis.set_minor_locator(AutoMinorLocator())
    axis.set_xlim(-1.2, 1.2)
    axis.set_ylim(-1.2, 1.2)
    axis.plot([-1.2, 1.2], [1.2, 1.2], "k-", lw=0.5, clip_on=False)
    axis.plot([-1.2, 1.2], [-1.2, -1.2], "k-", lw=0.5, clip_on=False)
    axis.plot([1.2, 1.2], [-1.2, 1.2], "k-", lw=0.5, clip_on=False)
    axis.plot([-1.2, -1.2], [-1.2, 1.2], "k-", lw=0.5, clip_on=False)
    axis.annotate(
        "1",
        xy=(0, 1),
        xytext=(-5, 5),
        xycoords="data",
        textcoords="offset points",
        fontsize=10,
        ha="center",
        va="center",
    )
    axis.annotate(
        "-1",
        xy=(0, -1),
        xytext=(-7, -7.5),
        xycoords="data",
        textcoords="offset points",
        fontsize=10,
        ha="center",
        va="center",
    )
    axis.annotate(
        "-1",
        xy=(-1, 0),
        xytext=(-5, 5),
        xycoords="data",
        textcoords="offset points",
        fontsize=10,
        ha="center",
        va="center",
    )
    axis.annotate(
        "1",
        xy=(1, 0),
        xytext=(5, 5),
        xycoords="data",
        textcoords="offset points",
        fontsize=10,
        ha="center",
        va="center",
    )
    axis.set_aspect(1)

# Circle
x = np.linspace(-1, 1, 1000)
y = np.sqrt(1 - x ** 2)

# Oblateness
f = 0.5

# Ellipse
ax[0].plot(x, (1 - f) * y, "k-")
ax[0].plot(x, -(1 - f) * y, "k-")


# Circle
ax[1].plot(x, y, "k-")
ax[1].plot(x, -y, "k-")

ax[0].annotate(
    r"$y$",
    xy=(0, 1),
    xytext=(0, 22),
    xycoords="data",
    textcoords="offset points",
    ha="center",
    va="center",
    fontsize=14,
)
ax[0].annotate(
    r"$x$",
    xy=(1, 0),
    xytext=(20, 0),
    xycoords="data",
    textcoords="offset points",
    ha="center",
    va="center",
    fontsize=14,
)
ax[1].annotate(
    r"$y'$",
    xy=(0, 1),
    xytext=(0, 22),
    xycoords="data",
    textcoords="offset points",
    ha="center",
    va="center",
    fontsize=14,
)
ax[1].annotate(
    r"$x$",
    xy=(1, 0),
    xytext=(20, 0),
    xycoords="data",
    textcoords="offset points",
    ha="center",
    va="center",
    fontsize=14,
)

fig.savefig("coordinates.pdf", bbox_inches="tight")


==> code/integrals.py <==
from angles import get_angles
import numpy as np
from scipy.special import comb
from scipy.integrate import quad


__all__ = ["Numerical", "Analytical", "Brute"]


class BaseCase:
    def __init__(self, lmax=2, b=0.2, r=0.1, fprime=0.1, theta=0.4):
        self.lmax = lmax
        self.r = r
        self.b = b
        self.theta = theta
        self.fprime = fprime
        (self.phi1, self.phi2), (self.xi1, self.xi2) = get_angles(b, r, fprime, theta)

    def l(self, n):
        """
        Equation ({{ equation.lofn }})

        """
        return int(np.floor(np.sqrt(n)))

    def m(self, n):
        """
        Equation ({{ equation.mofn }})

        """
        return n - int(np.floor(np.sqrt(n))) ** 2 - int(np.floor(np.sqrt(n)))

    def sum_to(self, n):
        """
        Shorthand for a summation loop up to and _including_ `n`.

        """
        return range(n + 1)

    def case(self, n):
        """
        Case determination in Equation ({{ equation.Gn }})
        
        """
        l = self.l(n)
        m = self.m(n)
        if (l + m) % 2 == 0:
            return 1
        elif (l == 1) and (m == 0):
            return 2
        elif (m == l - 1) and (l % 2 == 0):
            return 3
        elif (m == l - 1) and (l % 2 != 0):
            return 4
        else:
            return 5

    def integrate_phi(self, f):
        """
        Integrate a (complex) function of `phi` from `phi1` to `phi2`.

        """
        return quad(
            lambda phi: f(phi).real, self.phi1, self.phi2, epsabs=1e-12, epsrel=1e-12
        )[0]
        +1j * quad(
            lambda phi: f(phi).imag, self.phi1, self.phi2, epsabs=1e-12, epsrel=1e-12
        )[0]

    def integrate_xi(self, f):
        """
        Integrate a (complex) function of `xi` from `xi1` to `xi2`.

        """
        return quad(
            lambda xi: f(xi).real, self.xi1, self.xi2, epsabs=1e-12, epsrel=1e-12
        )[0]
        +1j * quad(
            lambda xi: f(xi).imag, self.xi1, self.xi2, epsabs=1e-12, epsrel=1e-12
        )[0]

    def xofphi(self, phi):
        """
        Equation ({{ equation.xofphi }})

        """
        return self.r * np.cos(phi) * np.cos(self.theta) + (
            self.b + self.r * np.sin(phi)
        ) * np.sin(self.theta)

    def yofphi(self, phi):
        """
        Equation ({{ equation.yofphi }})

        """
        return -self.r * np.cos(phi) * np.sin(self.theta) + (
            self.b + self.r * np.sin(phi)
        ) * np.cos(self.theta)

    def zprimeofphi(self, phi):
        """
        Equation ({{ equation.zprime }}) as a function of `phi`

        """
        return np.sqrt(
            1 - self.xofphi(phi) ** 2 - (self.yofphi(phi) / (1 - self.fprime)) ** 2 + 0j
        )

    def dxdphi(self, phi):
        """
        Derivative of Equation ({{ equation.xofphi }})

        """
        return -self.r * np.sin(phi) * np.cos(self.theta) + (
            self.r * np.cos(phi)
        ) * np.sin(self.theta)

    def dydphi(self, phi):
        """
        Derivative of Equation ({{ equation.yofphi }})

        """
        return self.r * np.sin(phi) * np.sin(self.theta) + (
            self.r * np.cos(phi)
        ) * np.cos(self.theta)

    def xofxi(self, xi):
        """
        Equation ({{ equation.xofxi }})

        """
        return np.cos(xi)

    def yofxi(self, xi):
        """
        Equation ({{ equation.yofxi }})

        """
        return (1 - self.fprime) * np.sin(xi)

    def zprimeofxi(self, xi):
        """
        Equation ({{ equation.zprime }}) as a function of `xi`

        """
        return np.sqrt(
            1 - self.xofxi(xi) ** 2 - (self.yofxi(xi) / (1 - self.fprime)) ** 2 + 0j
        )

    def dxdxi(self, xi):
        """
        Derivative of Equation ({{ equation.xofxi }})

        """
        return -np.sin(xi)

    def dydxi(self, xi):
        """
        Derivative of Equation ({{ equation.yofxi }})

        """
        return (1 - self.fprime) * np.cos(xi)

    def sbar(self, n):
        """
        The nth term in the complement of the solution vector `s`

        """
        return self.pn(n) + self.tn(n)

    def sn(self, n):
        """
        The nth term in the solution vector `s`; Equation ({{ equation.sn }})

        """
        return self.s0n(n) - self.sbar(n)

    def pn(self, n):
        raise NotImplementedError("Must be subclassed!")

    def tn(self, n):
        raise NotImplementedError("Must be subclassed!")

    def s0n(self, n):
        raise NotImplementedError("Must be subclassed!")

    def s(self):
        """
        The full solution vector `s`; Equation ({{ equation.sn }})

        """
        s = np.zeros((self.lmax + 1) ** 2)
        for n in range((self.lmax + 1) ** 2):
            s[n] = self.sn(n)
        return s


class Numerical(BaseCase):
    def integral(self, n, w="phi"):
        """
        Compute either `p_n` (if `w="phi"`) or `t_n` (if `w="xi"`) numerically.
        The variable `w` is a dummy integration variable.

        """
        # Helper integers
        l = self.l(n)
        m = self.m(n)

        # Determine the integration case
        case = self.case(n)

        # Get the necessary functions
        func = getattr(self, f"integrate_{w}")
        x = getattr(self, f"xof{w}")
        y = getattr(self, f"yof{w}")
        zprime = getattr(self, f"zprimeof{w}")
        Dx = getattr(self, f"dxd{w}")
        Dy = getattr(self, f"dyd{w}")

        # Case-by-case
        if case == 1:
            # Equations ({{ equation.pn_case1 }}) and ({{ equation.tn_case1 }})
            return func(
                lambda w: x(w) ** ((l - m + 2) // 2)
                * (y(w) / (1 - self.fprime)) ** ((l + m) // 2)
                * Dy(w)
            )
        elif case == 2:
            # Equations ({{ equation.pn_case2 }}) and ({{ equation.tn_case2 }})
            return func(
                lambda w: (1.0 / 3.0)
                * (1 - zprime(w) ** 3)
                / (1 - zprime(w) ** 2)
                * (-y(w) * Dx(w) + x(w) * Dy(w))
            )
        elif case == 3:
            # Equations ({{ equation.pn_case3 }}) and ({{ equation.tn_case3 }})
            return func(
                lambda w: (1 - self.fprime) * x(w) ** (l - 2) * zprime(w) ** 3 * Dx(w)
            )
        elif case == 4:
            # Equations ({{ equation.pn_case4 }}) and ({{ equation.tn_case4 }})
            return func(lambda w: x(w) ** (l - 3) * y(w) * zprime(w) ** 3 * Dx(w))
        else:
            # Equations ({{ equation.pn_case5 }}) and ({{ equation.tn_case5 }})
            return func(
                lambda w: x(w) ** ((l - m - 3) // 2)
                * (y(w) / (1 - self.fprime)) ** ((l + m - 1) // 2)
                * zprime(w) ** 3
                * Dy(w)
            )

    def pn(self, n):
        """
        The integral along the occultor in Equation ({{ equation.sn_pn_tn }})

        """
        return self.integral(n, "phi")

    def tn(self, n):
        """
        The integral along the star in Equation ({{ equation.sn_pn_tn }})

        """
        return self.integral(n, "xi")

    def s0n(self, n):
        """
        The nth component of the phase curve solution vector ({{ equation.s0 }})

        """
        xi1, xi2 = self.xi1, self.xi2
        self.xi1, self.xi2 = 0, 2 * np.pi
        result = self.integral(n, "xi")
        self.xi1, self.xi2 = xi1, xi2
        return result


class Analytical(BaseCase):
    def S(self, l, i, j):
        """
        Equation ({{ equation.Slij }})

        """
        return (
            comb(i, i + j - l - 2)
            * self.r ** (l + 3 - j)
            * (self.b * np.sin(self.theta)) ** (i + j - l - 2)
        )

    def C(self, l, i, j):
        """
        Equation ({{ equation.Clij }})

        """
        return (
            comb(j, i + j - l - 2)
            * self.r ** (l + 2 - i)
            * (self.b * np.cos(self.theta)) ** (i + j - l - 2)
        )

    def L(self, i, j):
        """
        Equation ({{ equation.Lij }})

        """
        vphi1 = self.phi1 - self.theta
        vphi2 = self.phi2 - self.theta
        if (i == 0) and (j == 0):
            # Equation ({{ equation.L00 }})
            return vphi2 - vphi1
        elif (i == 1) and (j == 0):
            # Equation ({{ equation.L10 }})
            return np.sin(vphi2) - np.sin(vphi1)
        elif (i == 0) and (j == 1):
            # Equation ({{ equation.L01 }})
            return np.cos(vphi1) - np.cos(vphi2)
        elif (i == 1) and (j == 1):
            # Equation ({{ equation.L11 }})
            return 0.5 * (np.cos(vphi1) ** 2 - np.cos(vphi2) ** 2)
        elif (i < 2) and (j >= 2):
            # Equation ({{ equation.Lijupj }})
            return (
                np.cos(vphi1) ** (i + 1) * np.sin(vphi1) ** (j - 1)
                - np.cos(vphi2) ** (i + 1) * np.sin(vphi2) ** (j - 1)
                + (j - 1) * self.L(i, j - 2)
            ) / (i + j)
        else:
            # Equation ({{ equation.Lijupi }})
            return (
                np.cos(vphi2) ** (i - 1) * np.sin(vphi2) ** (j + 1)
                - np.cos(vphi1) ** (i - 1) * np.sin(vphi1) ** (j + 1)
                + (i - 1) * self.L(i - 2, j)
            ) / (i + j)

    def M(self, l, i, j):
        """
        Equation ({{ equation.Mlij }})

        """
        Mij = 0
        for p in self.sum_to(i + j):
            for q in self.sum_to(i + j + 1):
                Mij += (
                    self.S(l, i, p + 1) * self.L(l + 2 - p, l + 2 - q) * self.C(l, q, j)
                )
        return Mij

    def H(self, i, j):
        """
        Equation ({{ equation.Hlij }})

        """
        if (i == 0) and (j == 0):
            # Equation ({{ equation.L00 }})
            return self.xi2 - self.xi1
        elif (i == 1) and (j == 0):
            # Equation ({{ equation.L10 }})
            return np.sin(self.xi2) - np.sin(self.xi1)
        elif (i == 0) and (j == 1):
            # Equation ({{ equation.L01 }})
            return np.cos(self.xi1) - np.cos(self.xi2)
        elif (i == 1) and (j == 1):
            # Equation ({{ equation.L11 }})
            return 0.5 * (np.cos(self.xi1) ** 2 - np.cos(self.xi2) ** 2)
        elif (i < 2) and (j >= 2):
            # Equation ({{ equation.Lijupj }})
            return (
                np.cos(self.xi1) ** (i + 1) * np.sin(self.xi1) ** (j - 1)
                - np.cos(self.xi2) ** (i + 1) * np.sin(self.xi2) ** (j - 1)
                + (j - 1) * self.H(i, j - 2)
            ) / (i + j)
        else:
            # Equation ({{ equation.Lijupi }})
            return (
                np.cos(self.xi2) ** (i - 1) * np.sin(self.xi2) ** (j + 1)
                - np.cos(self.xi1) ** (i - 1) * np.sin(self.xi1) ** (j + 1)
                + (i - 1) * self.H(i - 2, j)
            ) / (i + j)

    def pn(self, n):
        """
        The integral along the occultor in Equation ({{ equation.sn_pn_tn }})

        """
        # Helper integers
        l = self.l(n)
        m = self.m(n)

        # Determine the integration case
        case = self.case(n)

        if case == 1:
            # Equation ({{ equation.pn_case1 }})
            return (1 - self.fprime) ** (-(l + m) // 2) * self.M(
                l, (l - m + 2) // 2, (l + m) // 2
            )
        elif case == 2:
            # Equation ({{ equation.pn_case2 }})
            integral = self.integrate_phi(
                lambda phi: (self.r + self.b * np.sin(phi))
                * (1 - self.zprimeofphi(phi) ** 3)
                / (1 - self.zprimeofphi(phi) ** 2)
            )
            return self.r / 3 * integral
        elif case == 3:
            # Equation ({{ equation.pn_case3 }})
            integral = self.integrate_phi(
                lambda phi: (
                    self.r * np.cos(phi - self.theta) + self.b * np.sin(self.theta)
                )
                ** (l - 2)
                * np.sin(phi - self.theta)
                * self.zprimeofphi(phi) ** 3
            )
            return -self.r * (1 - self.fprime) * integral
        elif case == 4:
            # Equation ({{ equation.pn_case4 }})
            integral = self.integrate_phi(
                lambda phi: (
                    self.r * np.cos(phi - self.theta) + self.b * np.sin(self.theta)
                )
                ** (l - 3)
                * (self.r * np.sin(phi - self.theta) + self.b * np.cos(self.theta))
                * np.sin(phi - self.theta)
                * self.zprimeofphi(phi) ** 3
            )
            return -self.r * integral
        else:
            # Equation ({{ equation.pn_case5 }})
            integral = self.integrate_phi(
                lambda phi: (
                    self.r * np.cos(phi - self.theta) + self.b * np.sin(self.theta)
                )
                ** ((l - m - 3) // 2)
                * (self.r * np.sin(phi - self.theta) + self.b * np.cos(self.theta))
                ** ((l + m - 1) // 2)
                * np.cos(phi - self.theta)
                * self.zprimeofphi(phi) ** 3
            )
            return self.r * (1 - self.fprime) ** -((l + m - 1) // 2) * integral

    def tn(self, n):
        """
        The integral along the star in Equation ({{ equation.sn_pn_tn }})

        """
        # Helper integers
        l = self.l(n)
        m = self.m(n)

        # Determine the integration case
        case = self.case(n)

        if case == 1:
            # Equation ({{ equation.tn_case1 }})
            return (1 - self.fprime) * self.H((l - m + 4) // 2, (l + m) // 2)
        elif case == 2:
            # Equation ({{ equation.tn_case2 }})
            return (1 - self.fprime) * (self.xi2 - self.xi1) / 3
        else:
            # Equations ({{ equation.tn_case3 }}), ({{ equation.tn_case4 }}), and ({{ equation.tn_case5 }})
            return 0

    def s0n(self, n):
        """
        The nth component of the phase curve solution vector ({{ equation.s0 }})

        """
        xi1, xi2 = self.xi1, self.xi2
        self.xi1, self.xi2 = 0, 2 * np.pi
        result = self.tn(n)
        self.xi1, self.xi2 = xi1, xi2
        return result


class Brute(BaseCase):
    def __init__(self, res=999, **kwargs):
        # Initialize base class
        super().__init__(**kwargs)
        self.res = res

        # Compute the integral over the entire disk
        # of the star (the instantaneous "phase curve")
        # numerically
        self.s0 = np.zeros((self.lmax + 1) ** 2)
        num = Numerical(fprime=self.fprime)
        for n in range((self.lmax + 1) ** 2):
            self.s0[n] = num.s0n(n)

        # Compute the full olution vector up front, since it's faster
        self._s = self.get_s()

    def g(self, n, x, y, z=None):
        """
        Return the nth term of the Green's basis.
        This is Equation (11) in Luger et al. (2019)
        
        """
        if z is None:
            z2 = 1 - x ** 2 - y ** 2
            z = np.sqrt(np.abs(z2))
            on_star = z2 > 0
            z[~on_star] = np.nan
        l = int(np.floor(np.sqrt(n)))
        m = n - l * l - l
        mu = l - m
        nu = l + m
        if nu % 2 == 0:
            I = [mu // 2]
            J = [nu // 2]
            K = [0]
            C = [(mu + 2) // 2]
        elif (l == 1) and (m == 0):
            I = [0]
            J = [0]
            K = [1]
            C = [1]
        elif (mu == 1) and (l % 2 == 0):
            I = [l - 2]
            J = [1]
            K = [1]
            C = [3]
        elif mu == 1:
            I = [l - 3, l - 1, l - 3]
            J = [0, 0, 2]
            K = [1, 1, 1]
            C = [-1, 1, 4]
        else:
            I = [(mu - 5) // 2, (mu - 5) // 2, (mu - 1) // 2]
            J = [(nu - 1) // 2, (nu + 3) // 2, (nu - 1) // 2]
            K = [1, 1, 1]
            C = [(mu - 3) // 2, -(mu - 3) // 2, -(mu + 3) // 2]
        res = z * 0
        for i, j, k, c in zip(I, J, K, C):
            if c != 0:
                res += c * x ** i * y ** j * z ** k

        return res

    def get_s(self):
        """
        The full solution vector `s`; Equation ({{ equation.sn }})

        """
        # Grid up the planet and subtract the integral from
        # the solution over the entire disk (accurate for small `r`)

        # Semi-minor axis of the ellipse
        omf = 1 - self.fprime

        # Location of the occultor
        xo = self.b * np.sin(self.theta)
        yo = self.b * np.cos(self.theta)

        # Grid up the occultor
        x = np.linspace(xo - self.r, xo + self.r, self.res)
        y = np.linspace(yo - self.r, yo + self.r, self.res)
        x, y = np.meshgrid(x, y)
        on_star = 1 - x ** 2 - (y / omf) ** 2 > 0

        # Compute the Green's basis in (x, y') where
        #
        #     y' = y / omf
        #
        # is the transformed y coordinate
        g = np.array([self.g(n, x, y / omf) for n in range((self.lmax + 1) ** 2)])

        # Compute the masked pixels
        under_occultor = (x - xo) ** 2 + (y - yo) ** 2 <= self.r ** 2
        inds = on_star & under_occultor
        g /= np.count_nonzero(under_occultor)

        # The solution vector for the complement of the visible region
        sbar = np.pi * self.r ** 2 * np.sum(g[:, inds], axis=1)

        return self.s0 - sbar

    def sn(self, n):
        """
        The nth term in the solution vector `s`; Equation ({{ equation.sn }})

        """
        return self._s[n]

    def s(self):
        """
        The full solution vector `s`; Equation ({{ equation.sn }})

        """
        return self._s


==> code/plot_s_comparison.py <==
import integrals
from tqdm.auto import tqdm
import numpy as np
import matplotlib.pyplot as plt

# Settings
npts = 300
thin = 10
x = np.linspace(-1.2, 1.2, npts)
y = np.linspace(0.1, 0.9, npts)
r = 0.1
fprimes = [0, 0.3]
lmax = 2
res_brute = 999
N = (lmax + 1) ** 2

# Set up the plot
fig, ax = plt.subplots(lmax + 1, 2 * lmax + 1, figsize=(9, 6))
fig.subplots_adjust(hspace=0)
for axis in ax.flatten():
    axis.set_xticks([])
    axis.set_yticks([])
    axis.spines["top"].set_visible(False)
    axis.spines["right"].set_visible(False)
    axis.spines["bottom"].set_visible(False)
    axis.spines["left"].set_visible(False)
for l in range(lmax + 1):
    ax[l, 0].set_ylabel(
        r"$l = %d$" % l, rotation="horizontal", labelpad=30, y=0.38, fontsize=12
    )
for j, m in enumerate(range(-lmax, lmax + 1)):
    ax[-1, j].set_xlabel(r"$m = %d$" % m, labelpad=30, fontsize=12)
colors = ["C0", "C1", "C2"]

# Plot the geometry
ax_geo = fig.add_axes([0.767, 0.625, 0.125, 0.125])
for xc, yc in zip(x[:: thin * 3], y[:: thin * 3]):
    ax_geo.add_patch(plt.Circle((xc, yc), r, color="k", ec="none", alpha=1, zorder=99))
ax_geo.set_aspect(1)
ax_geo.set_xticks([])
ax_geo.set_yticks([])
ax_geo.spines["top"].set_visible(False)
ax_geo.spines["right"].set_visible(False)
ax_geo.spines["bottom"].set_visible(False)
ax_geo.spines["left"].set_visible(False)

# Loop over different oblatenesses
for fprime, color in zip(fprimes, colors):

    # Plot the geometry
    xc = np.linspace(-1, 1, 1000)
    yc = np.sqrt(1 - xc ** 2)
    ax_geo.fill_between(
        xc, -(1 - fprime) * yc, (1 - fprime) * yc, ec="none", color=color
    )

    # Compute the integrals at each cadence
    s = np.zeros((npts, N))
    sbrute = np.zeros((npts, N)) * np.nan
    for i in tqdm(range(npts)):

        # Get the polar coordinates of the occultor
        b = np.sqrt(x[i] ** 2 + y[i] ** 2)
        theta = np.arctan2(x[i], y[i])

        # Compute the integrals by discretizing a grid
        if i % thin == 0:
            sbrute[i] = integrals.Brute(
                lmax=lmax, res=res_brute, b=b, r=r, fprime=fprime, theta=theta
            ).s()

        # Compute the primitive integrals "analytically"
        s[i] = integrals.Analytical(lmax=lmax, b=b, r=r, fprime=fprime, theta=theta).s()

    # Plot each component light curve
    n = 0
    for i, l in enumerate(range(lmax + 1)):
        for j, m in enumerate(range(-l, l + 1)):
            j += lmax - l
            ax[i, j].plot(s[:, n] / (1 - fprime), color=color, lw=1)
            ax[i, j].plot(sbrute[:, n] / (1 - fprime), ".", ms=2, color=color, lw=1)
            n += 1

for fprime, color in zip(fprimes, colors):
    ax[0, -1].plot(
        [-1, -1], [-1, -1], "-", lw=1, color=color, label=f"$f' = {fprime:.1f}$"
    )
ax[0, -1].plot([-1, -1], [-1, -1], ".", ms=2, color="k", label=r"brute force")
ax[0, -1].set_xlim(0, 1)
ax[0, -1].set_ylim(0, 1)
ax[0, -1].legend(numpoints=3, fontsize=10)

# Save
fig.savefig("s_comparison.pdf", bbox_inches="tight")


==> code/test_integrals.py <==
import numpy as np
import integrals


def test_integrals(nmax=50):
    """
    Raise an AssertionError if any of the numerical 
    and analytical results disagree.
    
    """
    num = integrals.Numerical().s()
    ana = integrals.Analytical().s()
    assert np.allclose(num, ana)


if __name__ == "__main__":
    test_integrals()


==> test_cases.py <==
import numpy as np
from scipy.special import comb
from scipy.integrate import quad


class BaseCase:
    def __init__(
        self, r=0.1, b=0.2, theta=0.4, fprime=0.1, phi1=0.0, phi2=1.0, xi1=0.3, xi2=0.7
    ):
        self.r = r
        self.b = b
        self.theta = theta
        self.fprime = fprime
        self.phi1 = phi1
        self.phi2 = phi2
        self.xi1 = xi1
        self.xi2 = xi2

    def l(self, n):
        """
        Equation ({{ equation.lofn }})

        """
        return int(np.floor(np.sqrt(n)))

    def m(self, n):
        """
        Equation ({{ equation.mofn }})

        """
        return n - int(np.floor(np.sqrt(n))) ** 2 - int(np.floor(np.sqrt(n)))

    def sum_to(self, n):
        """
        Shorthand for a summation loop up to and _including_ `n`.

        """
        return range(n + 1)

    def case(self, n):
        """
        Case determination in Equation ({{ equation.Gn }})
        
        """
        l = self.l(n)
        m = self.m(n)
        if (l + m) % 2 == 0:
            return 1
        elif (l == 1) and (m == 0):
            return 2
        elif (m == l - 1) and (l % 2 == 0):
            return 3
        elif (m == l - 1) and (l % 2 != 0):
            return 4
        else:
            return 5

    def integrate_phi(self, f):
        """
        Integrate a (complex) function of `phi` from `phi1` to `phi2`.

        """
        return quad(
            lambda phi: f(phi).real, self.phi1, self.phi2, epsabs=1e-12, epsrel=1e-12
        )[0]
        +1j * quad(
            lambda phi: f(phi).imag, self.phi1, self.phi2, epsabs=1e-12, epsrel=1e-12
        )[0]

    def integrate_xi(self, f):
        """
        Integrate a (complex) function of `xi` from `xi1` to `xi2`.

        """
        return quad(
            lambda xi: f(xi).real, self.xi1, self.xi2, epsabs=1e-12, epsrel=1e-12
        )[0]
        +1j * quad(
            lambda xi: f(xi).imag, self.xi1, self.xi2, epsabs=1e-12, epsrel=1e-12
        )[0]

    def xofphi(self, phi):
        """
        Equation ({{ equation.xofphi }})

        """
        return self.r * np.cos(phi) * np.cos(self.theta) + (
            self.b + self.r * np.sin(phi)
        ) * np.sin(self.theta)

    def yofphi(self, phi):
        """
        Equation ({{ equation.yofphi }})

        """
        return -self.r * np.cos(phi) * np.sin(self.theta) + (
            self.b + self.r * np.sin(phi)
        ) * np.cos(self.theta)

    def zprimeofphi(self, phi):
        """
        Equation ({{ equation.zprime }}) as a function of `phi`

        """
        return np.sqrt(
            1 - self.xofphi(phi) ** 2 - (self.yofphi(phi) / (1 - self.fprime)) ** 2 + 0j
        )

    def dxdphi(self, phi):
        """
        Derivative of Equation ({{ equation.xofphi }})

        """
        return -self.r * np.sin(phi) * np.cos(self.theta) + (
            self.r * np.cos(phi)
        ) * np.sin(self.theta)

    def dydphi(self, phi):
        """
        Derivative of Equation ({{ equation.yofphi }})

        """
        return self.r * np.sin(phi) * np.sin(self.theta) + (
            self.r * np.cos(phi)
        ) * np.cos(self.theta)

    def xofxi(self, xi):
        """
        Equation ({{ equation.xofxi }})

        """
        return np.cos(xi)

    def yofxi(self, xi):
        """
        Equation ({{ equation.yofxi }})

        """
        return (1 - self.fprime) * np.sin(xi)

    def zprimeofxi(self, xi):
        """
        Equation ({{ equation.zprime }}) as a function of `xi`

        """
        return np.sqrt(
            1 - self.xofxi(xi) ** 2 - (self.yofxi(xi) / (1 - self.fprime)) ** 2 + 0j
        )

    def dxdxi(self, xi):
        """
        Derivative of Equation ({{ equation.xofxi }})

        """
        return -np.sin(xi)

    def dydxi(self, xi):
        """
        Derivative of Equation ({{ equation.yofxi }})

        """
        return (1 - self.fprime) * np.cos(xi)


class Numerical(BaseCase):
    def integral(self, n, w="phi"):
        """
        Compute either `p_n` (if `w="phi"`) or `t_n` (if `w="xi"`) numerically.
        The variable `w` is a dummy integration variable.

        """
        # Helper integers
        l = self.l(n)
        m = self.m(n)

        # Determine the integration case
        case = self.case(n)

        # Get the necessary functions
        func = getattr(self, f"integrate_{w}")
        x = getattr(self, f"xof{w}")
        y = getattr(self, f"yof{w}")
        zprime = getattr(self, f"zprimeof{w}")
        Dx = getattr(self, f"dxd{w}")
        Dy = getattr(self, f"dyd{w}")

        # Case-by-case
        if case == 1:
            # Equations ({{ equation.pn_case1 }}) and ({{ equation.tn_case1 }})
            return func(
                lambda w: x(w) ** ((l - m + 2) // 2)
                * (y(w) / (1 - self.fprime)) ** ((l + m) // 2)
                * Dy(w)
            )
        elif case == 2:
            # Equations ({{ equation.pn_case2 }}) and ({{ equation.tn_case2 }})
            return func(
                lambda w: (1.0 / 3.0)
                * (1 - zprime(w) ** 3)
                / (1 - zprime(w) ** 2)
                * (-y(w) * Dx(w) + x(w) * Dy(w))
            )
        elif case == 3:
            # Equations ({{ equation.pn_case3 }}) and ({{ equation.tn_case3 }})
            return func(
                lambda w: (1 - self.fprime) * x(w) ** (l - 2) * zprime(w) ** 3 * Dx(w)
            )
        elif case == 4:
            # Equations ({{ equation.pn_case4 }}) and ({{ equation.tn_case4 }})
            return func(lambda w: x(w) ** (l - 3) * y(w) * zprime(w) ** 3 * Dx(w))
        else:
            # Equations ({{ equation.pn_case5 }}) and ({{ equation.tn_case5 }})
            return func(
                lambda w: x(w) ** ((l - m - 3) // 2)
                * (y(w) / (1 - self.fprime)) ** ((l + m - 1) // 2)
                * zprime(w) ** 3
                * Dy(w)
            )

    def p(self, n):
        """
        The integral along the occultor in Equation ({{ equation.sn_pn_tn }})

        """
        return self.integral(n, "phi")

    def t(self, n):
        """
        The integral along the star in Equation ({{ equation.sn_pn_tn }})

        """
        return self.integral(n, "xi")


class Analytical(BaseCase):
    def S(self, l, i, j):
        """
        Equation ({{ equation.Slij }})

        """
        return (
            comb(i, i + j - l - 2)
            * self.r ** (l + 3 - j)
            * (self.b * np.sin(self.theta)) ** (i + j - l - 2)
        )

    def C(self, l, i, j):
        """
        Equation ({{ equation.Clij }})

        """
        return (
            comb(j, i + j - l - 2)
            * self.r ** (l + 2 - i)
            * (self.b * np.cos(self.theta)) ** (i + j - l - 2)
        )

    def L(self, i, j):
        """
        Equation ({{ equation.Lij }})

        """
        vphi1 = self.phi1 - self.theta
        vphi2 = self.phi2 - self.theta
        if (i == 0) and (j == 0):
            # Equation ({{ equation.L00 }})
            return vphi2 - vphi1
        elif (i == 1) and (j == 0):
            # Equation ({{ equation.L10 }})
            return np.sin(vphi2) - np.sin(vphi1)
        elif (i == 0) and (j == 1):
            # Equation ({{ equation.L01 }})
            return np.cos(vphi1) - np.cos(vphi2)
        elif (i == 1) and (j == 1):
            # Equation ({{ equation.L11 }})
            return 0.5 * (np.cos(vphi1) ** 2 - np.cos(vphi2) ** 2)
        elif (i < 2) and (j >= 2):
            # Equation ({{ equation.Lijupj }})
            return (
                np.cos(vphi1) ** (i + 1) * np.sin(vphi1) ** (j - 1)
                - np.cos(vphi2) ** (i + 1) * np.sin(vphi2) ** (j - 1)
                + (j - 1) * self.L(i, j - 2)
            ) / (i + j)
        else:
            # Equation ({{ equation.Lijupi }})
            return (
                np.cos(vphi2) ** (i - 1) * np.sin(vphi2) ** (j + 1)
                - np.cos(vphi1) ** (i - 1) * np.sin(vphi1) ** (j + 1)
                + (i - 1) * self.L(i - 2, j)
            ) / (i + j)

    def M(self, l, i, j):
        """
        Equation ({{ equation.Mlij }})

        """
        Mij = 0
        for p in self.sum_to(i + j):
            for q in self.sum_to(i + j + 1):
                Mij += (
                    self.S(l, i, p + 1) * self.L(l + 2 - p, l + 2 - q) * self.C(l, q, j)
                )
        return Mij

    def H(self, i, j):
        """
        Equation ({{ equation.Hlij }})

        """
        if (i == 0) and (j == 0):
            # Equation ({{ equation.L00 }})
            return self.xi2 - self.xi1
        elif (i == 1) and (j == 0):
            # Equation ({{ equation.L10 }})
            return np.sin(self.xi2) - np.sin(self.xi1)
        elif (i == 0) and (j == 1):
            # Equation ({{ equation.L01 }})
            return np.cos(self.xi1) - np.cos(self.xi2)
        elif (i == 1) and (j == 1):
            # Equation ({{ equation.L11 }})
            return 0.5 * (np.cos(self.xi1) ** 2 - np.cos(self.xi2) ** 2)
        elif (i < 2) and (j >= 2):
            # Equation ({{ equation.Lijupj }})
            return (
                np.cos(self.xi1) ** (i + 1) * np.sin(self.xi1) ** (j - 1)
                - np.cos(self.xi2) ** (i + 1) * np.sin(self.xi2) ** (j - 1)
                + (j - 1) * self.H(i, j - 2)
            ) / (i + j)
        else:
            # Equation ({{ equation.Lijupi }})
            return (
                np.cos(self.xi2) ** (i - 1) * np.sin(self.xi2) ** (j + 1)
                - np.cos(self.xi1) ** (i - 1) * np.sin(self.xi1) ** (j + 1)
                + (i - 1) * self.H(i - 2, j)
            ) / (i + j)

    def p(self, n):
        """
        The integral along the occultor in Equation ({{ equation.sn_pn_tn }})

        """
        # Helper integers
        l = self.l(n)
        m = self.m(n)

        # Determine the integration case
        case = self.case(n)

        if case == 1:
            # Equation ({{ equation.pn_case1 }})
            return (1 - self.fprime) ** (-(l + m) // 2) * self.M(
                l, (l - m + 2) // 2, (l + m) // 2
            )
        elif case == 2:
            # Equation ({{ equation.pn_case2 }})
            integral = self.integrate_phi(
                lambda phi: (self.r + self.b * np.sin(phi))
                * (1 - self.zprimeofphi(phi) ** 3)
                / (1 - self.zprimeofphi(phi) ** 2)
            )
            return self.r / 3 * integral
        elif case == 3:
            # Equation ({{ equation.pn_case3 }})
            integral = self.integrate_phi(
                lambda phi: (
                    self.r * np.cos(phi - self.theta) + self.b * np.sin(self.theta)
                )
                ** (l - 2)
                * np.sin(phi - self.theta)
                * self.zprimeofphi(phi) ** 3
            )
            return -self.r * (1 - self.fprime) * integral
        elif case == 4:
            # Equation ({{ equation.pn_case4 }})
            integral = self.integrate_phi(
                lambda phi: (
                    self.r * np.cos(phi - self.theta) + self.b * np.sin(self.theta)
                )
                ** (l - 3)
                * (self.r * np.sin(phi - self.theta) + self.b * np.cos(self.theta))
                * np.sin(phi - self.theta)
                * self.zprimeofphi(phi) ** 3
            )
            return -self.r * integral
        else:
            # Equation ({{ equation.pn_case5 }})
            integral = self.integrate_phi(
                lambda phi: (
                    self.r * np.cos(phi - self.theta) + self.b * np.sin(self.theta)
                )
                ** ((l - m - 3) // 2)
                * (self.r * np.sin(phi - self.theta) + self.b * np.cos(self.theta))
                ** ((l + m - 1) // 2)
                * np.cos(phi - self.theta)
                * self.zprimeofphi(phi) ** 3
            )
            return self.r * (1 - self.fprime) ** -((l + m - 1) // 2) * integral

    def t(self, n):
        """
        The integral along the star in Equation ({{ equation.sn_pn_tn }})

        """
        # Helper integers
        l = self.l(n)
        m = self.m(n)

        # Determine the integration case
        case = self.case(n)

        if case == 1:
            # Equation ({{ equation.tn_case1 }})
            return (1 - self.fprime) * self.H((l - m + 4) // 2, (l + m) // 2)
        elif case == 2:
            # Equation ({{ equation.tn_case2 }})
            return (1 - self.fprime) * (self.xi2 - self.xi1) / 3
        else:
            # Equations ({{ equation.tn_case3 }}), ({{ equation.tn_case4 }}), and ({{ equation.tn_case5 }})
            return 0


def test_cases(nmax=50):
    """
    Raise an AssertionError if any of the numerical and analytical results
    disagree.
    
    """
    num = Numerical()
    ana = Analytical()
    for n in range(nmax + 1):
        assert np.allclose(num.p(n), ana.p(n))
        assert np.allclose(num.t(n), ana.t(n))


if __name__ == "__main__":
    test_cases()

